Theory & observations of the PWN-SNR complex

In this work, we study theoretical and observational issues about pulsars (PSRs), pulsar wind nebulae (PWNe) and supernova remnants (SNRs). In particular, the spectral modeling of young PWNe and the X-ray analysis of SNRs with magnetars comparing their characteristics with those remnants surrounding canonical pulsars. The spectra of PWNe range from radio to $\gamma$-rays. They are the largest class of identified Galactic sources in $\gamma$-rays increasing the number from 1 to $\sim$30 during the last years. We have developed a detailed spectral code which reproduces the electromagnetic spectrum of PWNe in free expansion ($t_{age} \lesssim$10 kyr). We shed light and try to understand issues on time evolution of the spectra, the synchrotron self-Compton dominance in the Crab Nebula, the particle dominance in PWNe detected at TeV energies and how physical parameters constrain the detectability of PWNe at TeV. We make a systematic study of all Galactic, TeV-detected, young PWNe which allows to find correlations and trends between parameters. We also discuss about the spectrum of those PWNe not detected at TeV and if models with low magnetized nebulae can explain the lack of detection or, on the contrary, high-magnetization models are more favorable. Regarding the X-ray analysis of SNRs, we use X-ray spectroscopy in SNRs with magnetars to discuss about the formation mechanism of such extremely magnetized PSRs. The alpha-dynamo mechanism proposed in the 1990's produces an energy release that should have influence in the energy of the SN explosion. We extend the work done previously done by \cite{vink06} about the energetics of the SN explosion looking for this energy release and we look for the element ionization and the X-ray luminosity and we compare our results with other SNRs with an associated central source.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell scrip for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi

